Observational evidence for the origin of high-energy neutrinos in parsec-scale nuclei of radio-bright active galaxies

Observational information on high-energy astrophysical neutrinos is being continuously collected by the IceCube observatory. However, the sources of neutrinos are still unknown. In this study, we use radio very-long-baseline interferometry (VLBI) data for a complete VLBI-flux-density limited sample of active galactic nuclei (AGN). We address the problem of the origin of astrophysical neutrinos with energies above 200 TeV in a statistical manner. It is found that AGN positionally associated with IceCube events have typically stronger parsec-scale cores than the rest of the sample. The post-trial probability of a chance coincidence is 0.2%. We select the four strongest AGN as highly probable associations: 3C 279, NRAO 530, PKS 1741-038, and PKS 2145+067. Moreover, we find an increase of radio emission at frequencies above 10 GHz around neutrino arrival times for several other VLBI-selected AGN on the basis of RATAN-600 monitoring. The most pronounced example of such behavior is PKS 1502+106. We conclude that AGN with bright Doppler-boosted jets constitute an important population of neutrino sources. High-energy neutrinos are produced in their central parsec-scale regions, probably in proton-photon interactions at or around the accretion disk. Radio-bright AGN that are likely associated with neutrinos have very diverse gamma-ray properties suggesting that gamma-rays and neutrinos may be produced in different regions of AGN and not directly related. A small viewing angle of the jet-disk axis is, however, required to detect either of them.

==> anc/table_1.csv <==
date,category,energy,ra,ra_err_plus,ra_err_minus,dec,dec_err_plus,dec_err_minus,reference
2009-08-13,MUONT,480,29.51,0.4,-0.38,1.23,0.18,-0.22,Aartsen et al. (2016a) [2016ApJ...833....3A]
2009-11-06,MUONT,250,298.21,0.53,-0.57,11.74,0.32,-0.38,Aartsen et al. (2016a) [2016ApJ...833....3A]
2010-06-23,MUONT,260,141.25,0.46,-0.45,47.8,0.56,-0.48,Aartsen et al. (2016a) [2016ApJ...833....3A]
2010-09-25,MUONT,460,266.29,0.58,-0.62,13.4,0.52,-0.45,Aartsen et al. (2016a) [2016ApJ...833....3A]
2010-10-09,EHEA,660,331.09,0.56,-0.72,11.1,0.48,-0.58,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2016a) [2016ApJ...833....3A]"
2010-10-28,EHEA,950,88.68,0.54,-0.55,0.46,0.33,-0.27,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2016a) [2016ApJ...833....3A]"
2010-11-13,MUONT,520,285.95,1.29,-1.5,3.15,0.7,-0.63,Aartsen et al. (2016a) [2016ApJ...833....3A]
2011-01-28,EHEA,240,307.53,0.82,-0.81,1.19,0.35,-0.32,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2016a) [2016ApJ...833....3A]"
2011-03-04,EHEA,-,116.37,0.73,-0.73,-10.72,0.57,-0.65,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2011-05-21,MUONT,300,235.13,2.7,-1.76,20.3,0.44,-0.62,Aartsen et al. (2016a) [2016ApJ...833....3A]
2011-06-10,MUONT,210,272.22,1.23,-1.19,35.55,0.28,-0.29,Aartsen et al. (2016a) [2016ApJ...833....3A]
2011-07-14,HESEA,253,67.86,0.51,-0.72,40.32,0.73,-0.25,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2014) [2014PhRvL.113j1101A]"
2011-09-30,EHEA,-,266.48,2.09,-1.55,-4.41,0.59,-0.86,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2012-03-01,EHEA,-,238.01,0.6,-0.59,18.6,0.46,-0.39,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2012-05-23,EHEA,-,171.03,0.81,-0.9,26.36,0.49,-0.3,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2012-08-07,MUONT,260,330.1,0.65,-0.82,1.57,0.46,-0.42,Aartsen et al. (2016a) [2016ApJ...833....3A]
2012-09-22,EHEA,-,70.75,1.56,-1.63,19.79,1.37,-0.68,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2012-10-11,EHEA,210,205.22,0.59,-0.65,-2.39,0.51,-0.57,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2016a) [2016ApJ...833....3A]"
2012-10-26,MUONT,750,169.61,1.16,-1.11,28.04,0.67,-0.66,Aartsen et al. (2016a) [2016ApJ...833....3A]
2013-06-27,HESEA,201,93.43,0.8,-0.85,14.02,0.72,-0.75,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2015) [2015arXiv151005223T]"
2013-08-17,MUONT,400,224.89,0.87,-1.19,-4.44,1.21,-0.94,Aartsen et al. (2016a) [2016ApJ...833....3A]
2013-09-07,EHEA,-,129.81,0.48,-0.28,-10.36,0.36,-0.31,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2013-10-14,MUONT,390,32.94,0.63,-0.62,10.2,0.34,-0.49,Aartsen et al. (2016a) [2016ApJ...833....3A]
2013-10-23,EHEA,-,301.82,1.1,-0.93,11.49,1.19,-1.09,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2013-12-04,EHEA,-,289.16,1.08,-0.94,-14.25,0.91,-0.81,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2014-01-08,EHEA,-,344.53,0.67,-0.48,1.57,0.35,-0.32,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2014-01-09,EHEA,850,292.85,0.87,-0.94,33.06,0.5,-0.46,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2016a) [2016ApJ...833....3A]"
2014-01-22,HESEA,430,219.64,5.16,-4.16,-86.16,0.55,-0.6,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2015) [2015arXiv151005223T]"
2014-02-03,EHEA,-,349.54,2.21,-1.97,-13.71,1.23,-1.38,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2014-06-09,MUONT,340,106.26,2.27,-1.9,1.29,0.83,-0.74,Aartsen et al. (2016a) [2016ApJ...833....3A]
2014-06-11,EHEA,4450,110.3,0.66,-0.45,11.57,0.14,-0.24,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2016a) [2016ApJ...833....3A]"
2014-09-23,EHEA,-,169.72,0.91,-0.86,-1.34,0.73,-0.66,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2015-01-27,MUONT,210,100.48,0.95,-1.87,4.56,0.68,-0.5,Aartsen et al. (2016a) [2016ApJ...833....3A]
2015-05-15,MUONT,240,91.6,0.16,-0.74,12.18,0.37,-0.35,Aartsen et al. (2016a) [2016ApJ...833....3A]
2015-07-14,MUONT,300,325.5,1.77,-1.46,26.1,1.68,-1.85,Aartsen et al. (2017) pg. 36 [2017arXiv171001191I]
2015-08-12,EHEA,380,328.19,1.01,-1.03,6.21,0.44,-0.49,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2017) pg. 36 [2017arXiv171001191I]"
2015-08-31,EHEA,-,54.85,0.94,-0.98,33.96,1.07,-1.19,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2015-09-04,MUONT,220,134,0.39,-0.58,28,0.47,-0.47,Aartsen et al. (2017) pg. 36 [2017arXiv171001191I]
2015-09-23,EHEA,-,103.27,0.7,-1.36,3.88,0.59,-0.71,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2015-09-26,EHEA,-,194.5,0.76,-1.21,-4.34,0.7,-0.95,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2015-11-14,MUONT,740,76.3,0.75,-0.74,12.6,0.61,-0.58,Aartsen et al. (2017) pg. 36 [2017arXiv171001191I]
2015-11-22,EHEA,-,262.18,0.9,-1.21,-2.38,0.73,-0.43,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2016-01-28,EHEA,-,263.4,1.35,-1.18,-14.79,0.99,-1.02,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2016-03-31,MUONT,380,15.6,0.45,-0.58,15.6,0.53,-0.6,Aartsen et al. (2017) pg. 36 [2017arXiv171001191I]
2016-05-10,EHEA,-,352.34,1.63,-1.31,2.09,0.99,-0.85,IceCube Collaboration (2018) [doi:10.21234/B4KS6S]
2016-07-31,EHEA,-,214.5,0.75,-0.75,-0.33,0.75,-0.75,Aartsen et al. (2017) pg. 94 [2017arXiv171001179I]
2016-08-06,EHEA,-,122.81,0.5,-0.5,-0.81,0.5,-0.5,Aartsen et al. (2017) pg. 94 [2017arXiv171001179I]
2016-12-10,EHEA,-,46.58,1.1,-1,14.98,0.45,-0.4,Aartsen et al. (2017) pg. 94 [2017arXiv171001179I]
2017-03-21,EHEA,-,98.3,1.2,-1.2,-15.02,1.2,-1.2,Aartsen et al. (2017) pg. 94 [2017arXiv171001179I]
2017-09-22,EHEA,290,77.43,0.95,-0.65,5.72,0.5,-0.3,"IceCube Collaboration (2018) [doi:10.21234/B4KS6S], Aartsen et al. (2018) [2018Sci...361.1378I]"
2017-11-06,EHEA,-,340,0.7,-0.5,7.4,0.35,-0.25,GCN 22105
2018-09-08,EHEA,-,144.58,1.55,-1.45,-2.13,0.9,-1.2,GCN 23214
2018-10-23,EHEA,-,270.18,2,-1.7,-8.57,1.25,-1.3,GCN 23375
2019-03-31,HESEA,1987,337.68,0.23,-0.34,-20.7,0.3,-0.48,"GCN 24028, AMON 15947448_132379"
2019-05-03,EHEA,-,120.28,0.57,-0.77,6.35,0.76,-0.7,GCN 24378
2019-07-30,GOLD,299,225.79,1.28,-1.43,10.47,1.14,-0.89,"GCN 25225, AMON 132910_57145925"

